Global Pass Barriers Without Per-Resource RHI Tracking: A Cross-Vendor Study with Blade

Explicit graphics APIs expose memory dependencies, per-resource accesses, and image layouts. wgpu reconstructs and validates this state; Blade keeps Vulkan images in GENERAL, tracks no per-resource state, and issues global pass-boundary barriers. We isolate barrier placement and stage/access scope within Blade, compare matched wgpu programs end-to-end, and measure six GPUs from four vendors, including exploratory Apple/Metal results. Removing fifteen redundant barriers from sixteen independent compute passes reduces GPU span by 29.3% on an RTX 5070 and 32.3% on an RX 7900 XT. It reduces independent-render span by 32.4% and 7.3% on the same discrete parts, but increases Radeon 780M span by 42.4% at 32 passes, beyond a 12.3% count-specific stability floor. No dependent-chain placement effect clears the study's cell-specific stability criterion. Deriving global barrier scope from the pass kinds around each boundary, without tracking any resource, saves 5.0% on an NVIDIA graphics chain and 6.7% on an AMD compute chain; no AMD render-involving scope cell resolves. wgpu's record-and-submit cost is higher in every measured cell, but this end-to-end difference cannot be attributed to tracking alone. RADV source shows why command counts do not predict these costs: broad global dependencies expand to several flush and invalidate requests that the driver may partly elide. It also shows that persistent GENERAL retains DCC under the measured RDNA conditions but disables FMASK. The resulting Blade direction is lightweight aggregate pass-kind state in a tracking-free RHI: an upstream render graph selects global dependency cuts, while aliasing, cross-queue use, exceptional layouts, and arbitrary per-resource DAG edges remain resource-aware engine responsibilities.

==> anc/README.md <==
# Blade synchronization study — archival measurements

Raw measurement collections for *"Global Pass Barriers Without Per-Resource
RHI Tracking: A Cross-Vendor Study with Blade"* (Dzmitry Malyshau, 2026).

## Contents

- `blade-sync-study-data-20260728.tar.zst` — every collection under
  `paper/data/raw/` used by the paper: the 2026-07-28 archival round
  (fixed 16-pass matrices, pass-count sweeps, retained
  synchronization-validation collections with logs, host CPU profiles,
  RenderDoc captures with extracted barrier tables, and the ten-session
  Metal hazard-tracking raw observations). 22 collection directories,
  11,008 files; extracts to `raw/` (~158 MB).
- `SHA256SUMS` — a digest for every file in the archive, taken before
  compression.

## Sources

The measured code is public and content-addressed:

- https://github.com/kvark/blade — branch `blade-sync-study`, tag
  `sync-study-v1` for the study-code snapshot;
- https://github.com/kvark/wgpu — branch `blade-sync-study`, tag
  `blade-sync-study-v1`, benchmark revision
  `7d37a77c086f3d3b8a9dbda6b476cd7ac195fcfc`.

The tags pin code rather than the article revision, which is preserved by
arXiv. The commit hashes recorded in the paper's bibliography and in every
collection's `manifest.json` are the measured-code identifiers of record,
verifiable from any clone or archive of the repositories.

## Reproducing the paper's tables

Extract the data archive to `paper/data/raw/` inside a `blade-sync-study`
checkout containing the submitted analysis tooling, then:

```sh
python3 paper/build-tables.py     # regenerates every table, figure, and
                                  # prose number under paper/data/derived/
```

Every number the paper prints is generated from these collections and cited
by key; a missing collection is a build error, not a silent absence. Each
collection's `manifest.json` records the exact source revisions, device,
clock configuration, and randomized run order it was measured with.

The Mac's system serial number, hardware UUID, provisioning UDID, and
Activation Lock status were removed from `system-profiler.txt` before
publication. These machine-identifying fields are unrelated to the benchmark;
the model, chip, core count, memory, firmware, display, and Metal capability
reported by the same command are retained.

## Licenses

Code (in the repositories): MIT.
Measurement data (this bundle):
[CC BY 4.0](https://creativecommons.org/licenses/by/4.0/).

